Filament formation in wind-cloud interactions. I. Spherical clouds in uniform magnetic fields

Filamentary structures are ubiquitous in the interstellar medium, yet their formation, internal structure, and longevity have not been studied in detail. We report the results from a comprehensive numerical study that investigates the characteristics, formation, and evolution of filaments arising from magnetohydrodynamic interactions between supersonic winds and dense clouds. Here we improve on previous simulations by utilising sharper density contrasts and higher numerical resolutions. By following multiple density tracers, we find that material in the envelopes of the clouds is removed and deposited downstream to form filamentary tails, while the cores of the clouds serve as footpoints and late-stage outer layers of these tails. Aspect ratios >12, subsonic velocity dispersions ~0.1-0.3 of the wind sound speed, and magnetic field amplifications ~100 are found to be characteristic of these filaments. We also report the effects of different magnetic field strengths and orientations. The magnetic field strength regulates vorticity production: sinuous filamentary towers arise in non-magnetic environments, while strong magnetic fields inhibit small-scale perturbations at boundary layers making tails less turbulent. Magnetic field components aligned with the direction of the flow favour the formation of pressure-confined flux ropes inside the tails, whilst transverse components tend to form current sheets. Softening the equation of state to nearly isothermal leads to suppression of dynamical instabilities and further collimation of the tail. Towards the final stages of the evolution, we find that small cloudlets and distorted filaments survive the break-up of the clouds and become entrained in the winds, reaching velocities ~0.1 of the wind speed.

==> Figure11a1.sh <==
set terminal postscript eps size 3.2,2.25 enhanced color dashed dashlength 2.8 linewidth 2 "Helvetica" 18

set style line 1 lt 1 lw 2.0 lc rgb "blue"
set style line 2 lt 2 lw 2.0 lc rgb "red"
set style line 4 lt 4 lw 2.0 lc rgb "dark-cyan"
set style line 5 lt 5 lw 2.0 lc rgb "magenta"
set style line 7 lt 7 lw 2.0 lc rgb "dark-green"
set style line 8 lt 8 lw 2.0 lc rgb "dark-goldenrod"

set output 'Figure11a1.eps'
set st d l
set key at 0.6, 0.2
#set logscale y
set label "A1) Velocity Dispersion" at 0.02,0.28 tc rgb "black"
set format y'%g'
set ylabel rotate by 90 offset +0.5
set xrange [0:1.25]
set yrange [0:0.3]
set xlabel "t / {t_{cc}}"
set ylabel "{{/Symbol d}_{V_{tail}}} / {c_w}"
set bmargin at screen 0.2
set tmargin at screen 0.94
set lmargin at screen 0.16
set rmargin at screen 0.92
set xtics 0.25
set ytics 0.1
plot "mhdo4.out" using ($1/12.24):((($11**2+$13**2)**(0.5))/1.291) title "MHD-Ob" ls 1, "mhdois4.out" using ($1/12.24):((($11**2+$13**2)**(0.5))/1.291) title "MHD-Ob-I" ls 7
unset multiplot


==> Figure11a2.sh <==
set terminal postscript eps size 3.2,2.25 enhanced color dashed dashlength 2.8 linewidth 2 "Helvetica" 18

set style line 1 lt 1 lw 2.0 lc rgb "blue"
set style line 2 lt 2 lw 2.0 lc rgb "red"
set style line 4 lt 4 lw 2.0 lc rgb "dark-cyan"
set style line 5 lt 5 lw 2.0 lc rgb "magenta"
set style line 7 lt 7 lw 2.0 lc rgb "dark-green"
set style line 8 lt 8 lw 2.0 lc rgb "dark-goldenrod"

set output 'Figure11a2.eps'
set st d l
set key at 0.6, 0.2
#set logscale y
set label "A2) Velocity Dispersion" at 0.02,0.28 tc rgb "black"
set format y'%g'
set ylabel rotate by 90 offset +0.5
set xrange [0:1.25]
set yrange [0:0.3]
set xlabel "t / {t_{cc}}"
set ylabel "{{/Symbol d}_{V_{footpoint}}} / {c_w}"
set bmargin at screen 0.2
set tmargin at screen 0.94
set lmargin at screen 0.16
set rmargin at screen 0.92
set xtics 0.25
set ytics 0.1
plot "mhdo4.out" using ($1/12.24):((($8**2+$10**2)**(0.5))/1.291) title "MHD-Ob" ls 1, "mhdois4.out" using ($1/12.24):((($8**2+$10**2)**(0.5))/1.291) title "MHD-Ob-I" ls 7
unset multiplot


==> Figure11b1.sh <==
set terminal postscript eps size 3.2,2.25 enhanced color dashed dashlength 2.8 linewidth 2 "Helvetica" 18

set style line 1 lt 1 lw 2.0 lc rgb "blue"
set style line 2 lt 2 lw 2.0 lc rgb "red"
set style line 4 lt 4 lw 2.0 lc rgb "dark-cyan"
set style line 5 lt 5 lw 2.0 lc rgb "magenta"
set style line 7 lt 7 lw 2.0 lc rgb "dark-green"
set style line 8 lt 8 lw 2.0 lc rgb "dark-goldenrod"

set output 'Figure11b1.eps'
set st d l
set key right top
#set logscale y
set label "B1) Mixing Fraction" at 0.02,62 tc rgb "black"
#set format y'%g %%'
set key right top
set ylabel rotate by 90 offset +0.3
set xrange [0:1.25]
set yrange [0:70]
set format y'%g%%'
set xlabel "t / {t_{cc}}"
set ylabel "{f_{mix _{ tail}}}"
set bmargin at screen 0.2
set tmargin at screen 0.94
set lmargin at screen 0.16
set rmargin at screen 0.92
set xtics 0.25
set ytics 10
plot "mhdo2.out" using ($1/12.24):(100.0*($4/1.676670e+01)) title "MHD-Ob" ls 1, "mhdois2.out" using ($1/12.24):(100.0*($4/1.676670e+01)) title "MHD-Ob{/ZapfDingbats \135}{/ZapfDingbats \135}" ls 7
unset multiplot


==> Figure11b2.sh <==
set terminal postscript eps size 3.2,2.25 enhanced color dashed dashlength 2.8 linewidth 2 "Helvetica" 18

set style line 1 lt 1 lw 2.0 lc rgb "blue"
set style line 2 lt 2 lw 2.0 lc rgb "red"
set style line 4 lt 4 lw 2.0 lc rgb "dark-cyan"
set style line 5 lt 5 lw 2.0 lc rgb "magenta"
set style line 7 lt 7 lw 2.0 lc rgb "dark-green"
set style line 8 lt 8 lw 2.0 lc rgb "dark-goldenrod"

set output 'Figure11b2.eps'
set st d l
set key right top
#set logscale y
set label "B2) Mixing Fraction" at 0.02,42 tc rgb "black"
#set format y'%g %%'
set key right top
set ylabel rotate by 90 offset +0.3
set xrange [0:1.25]
set yrange [0:50]
set format y'%g%%'
set xlabel "t / {t_{cc}}"
set ylabel "{f_{mix _{ footpoint}}}"
set bmargin at screen 0.2
set tmargin at screen 0.94
set lmargin at screen 0.16
set rmargin at screen 0.92
set xtics 0.25
set ytics 10
plot "mhdo2.out" using ($1/12.24):(100.0*($3/4.441356e+01)) title "MHD-Ob" ls 1, "mhdois2.out" using ($1/12.24):(100.0*($3/4.441356e+01)) title "MHD-Ob{/ZapfDingbats \135}{/ZapfDingbats \135}" ls 7
unset multiplot


==> Figure11c1.sh <==
set terminal postscript eps size 3.2,2.25 enhanced color dashed dashlength 2.8 linewidth 2 "Helvetica" 18

set style line 1 lt 1 lw 2.0 lc rgb "blue"
set style line 2 lt 2 lw 2.0 lc rgb "red"
set style line 4 lt 4 lw 2.0 lc rgb "dark-cyan"
set style line 5 lt 5 lw 2.0 lc rgb "magenta"
set style line 6 lt 6 lw 2.0 lc rgb "green"
set style line 7 lt 7 lw 2.0 lc rgb "dark-green"
set style line 8 lt 8 lw 2.0 lc rgb "dark-goldenrod"

set output 'Figure11c1.eps'
set style data lines
#set logscale y
set label "B1) Elongation along X_{1}" at 0.03,1.85 tc rgb "black"
set key at 0.6, 1.5
#set logscale y
set xrange [0:1.25]
set yrange [0.5:2]
set xlabel "{t / t_{cc}}"
set ylabel "< {/Symbol i}_{1,tail} > / < {/Symbol i}_{1,tail,0} > "
set ylabel rotate by 90 offset +1.5
set bmargin at screen 0.2
set tmargin at screen 0.94
set lmargin at screen 0.16
set rmargin at screen 0.92
set xtics 0.25
set ytics 0.5
plot "mhdo3.out" using ($1/12.24):($11/7.821466e-01) title "MHD-Ob" ls 1, "mhdois3.out" using ($1/12.24):($11/7.821466e-01) title "MHD-Ob-I" ls 7
unset label
unset format


==> Figure11c2.sh <==
set terminal postscript eps size 3.2,2.25 enhanced color dashed dashlength 2.8 linewidth 2 "Helvetica" 18

set style line 1 lt 1 lw 2.0 lc rgb "blue"
set style line 2 lt 2 lw 2.0 lc rgb "red"
set style line 4 lt 4 lw 2.0 lc rgb "dark-cyan"
set style line 5 lt 5 lw 2.0 lc rgb "magenta"
set style line 6 lt 6 lw 2.0 lc rgb "green"
set style line 7 lt 7 lw 2.0 lc rgb "dark-green"
set style line 8 lt 8 lw 2.0 lc rgb "dark-goldenrod"

set output 'Figure11c2.eps'
set style data lines
#set logscale y
set label "B2) Elongation along X_{1}" at 0.03,2.75 tc rgb "black"
set key at 0.6, 2.0
#set logscale y
set xrange [0:1.25]
set yrange [0:3]
set xlabel "{t / t_{cc}}"
set ylabel "< {/Symbol i}_{1,footpoint} > / < {/Symbol i}_{1,footpoint,0} > "
set ylabel rotate by 90 offset +1.5
set bmargin at screen 0.2
set tmargin at screen 0.94
set lmargin at screen 0.16
set rmargin at screen 0.92
set xtics 0.25
set ytics 0.5
plot "mhdo3.out" using ($1/12.24):($8/4.814379e-01) title "MHD-Ob" ls 1, "mhdois3.out" using ($1/12.24):($8/4.814379e-01) title "MHD-Ob-I" ls 7
unset label
unset format


==> Figure8a1.sh <==
set terminal postscript eps size 3.2,2.25 enhanced color dashed dashlength 2.8 linewidth 2 "Helvetica" 18

set style line 1 lt 1 lw 2.0 lc rgb "blue"
set style line 2 lt 2 lw 2.0 lc rgb "red"
set style line 4 lt 4 lw 2.0 lc rgb "dark-cyan"
set style line 5 lt 5 lw 2.0 lc rgb "magenta"
set style line 6 lt 6 lw 2.0 lc rgb "green"
set style line 8 lt 8 lw 2.0 lc rgb "dark-goldenrod"

set output 'Figure8a1.eps'
set st d l
#set key left top
set logscale y
set ylabel rotate by 90 offset +4.2
set label "A1) Plasma Beta" at 0.04,100000 tc rgb "black"
set key right top
set xrange [0:1.25]
set yrange [1:200000]
set xlabel "t / {t_{cc}}"
set ylabel "[ {/Symbol b} _{tail} ]"
set bmargin at screen 0.2
set tmargin at screen 0.94
set lmargin at screen 0.16
set rmargin at screen 0.92
set xtics 0.25
set ytics 0.1,10,100000
plot "mhdp5.out" using ($1/12.24):9 title "MHD-Al" ls 4, "mhdt5.out" using ($1/12.24):9 title "MHD-Tr" ls 5, "mhdo5.out" using ($1/12.24):9 title "MHD-Ob" ls 1, "mhdost5.out" using ($1/12.24):9 title "MHD-Ob-S" ls 8
unset multiplot


==> Figure8a2.sh <==
set terminal postscript eps size 3.2,2.25 enhanced color dashed dashlength 2.8 linewidth 2 "Helvetica" 18

set style line 1 lt 1 lw 2.0 lc rgb "blue"
set style line 2 lt 2 lw 2.0 lc rgb "red"
set style line 4 lt 4 lw 2.0 lc rgb "dark-cyan"
set style line 5 lt 5 lw 2.0 lc rgb "magenta"
set style line 6 lt 6 lw 2.0 lc rgb "green"
set style line 8 lt 8 lw 2.0 lc rgb "dark-goldenrod"

set output 'Figure8a2.eps'
set st d l
#set key left top
set logscale y
set ylabel rotate by 90 offset +4.2
set label "A2) Plasma Beta" at 0.04,100000 tc rgb "black"
set key right top
set xrange [0:1.25]
set yrange [1:200000]
set xlabel "t / {t_{cc}}"
set ylabel "[ {/Symbol b} _{footpoint} ]"
set bmargin at screen 0.2
set tmargin at screen 0.94
set lmargin at screen 0.16
set rmargin at screen 0.92
set xtics 0.25
set ytics 0.1,10,100000
plot "mhdp5.out" using ($1/12.24):8 title "MHD-Al" ls 4, "mhdt5.out" using ($1/12.24):8 title "MHD-Tr" ls 5, "mhdo5.out" using ($1/12.24):8 title "MHD-Ob" ls 1, "mhdost5.out" using ($1/12.24):8 title "MHD-Ob-S" ls 8
unset multiplot


==> Figure8b1.sh <==
set terminal postscript eps size 3.2,2.25 enhanced color dashed dashlength 2.8 linewidth 2 "Helvetica" 18

set style line 1 lt 1 lw 2.0 lc rgb "blue"
set style line 2 lt 2 lw 2.0 lc rgb "red"
set style line 4 lt 4 lw 2.0 lc rgb "dark-cyan"
set style line 5 lt 5 lw 2.0 lc rgb "magenta"
set style line 6 lt 6 lw 2.0 lc rgb "green"
set style line 8 lt 8 lw 2.0 lc rgb "dark-goldenrod"

set output 'Figure8b1.eps'
set st d l
set logscale y
set ylabel rotate by 90 offset +2
set label "B1) Magnetic Energy" at 0.04,600 tc rgb "black"
set key right top
set xrange [0:1.25]
set yrange [1:1000]
set xlabel "t / {t_{cc}}"
set ylabel "1 + {/Symbol D}E_{M,tail}"
set bmargin at screen 0.2
set tmargin at screen 0.94
set lmargin at screen 0.16
set rmargin at screen 0.92
set xtics 0.25
set ytics 10
plot "mhdp5.out" using ($1/12.24):(1+(($5-3.664356e-03)/3.664356e-03)) title "MHD-Al" ls 4, "mhdt5.out" using ($1/12.24):(1+(($5-3.664356e-03)/3.664356e-03)) title "MHD-Tr" ls 5, "mhdo5.out" using ($1/12.24):(1+(($5-3.664356e-03)/3.664356e-03)) title "MHD-Ob" ls 1, "mhdost5.out" using (($1*2.0)/24.48):(1+(($5-3.664356e-02)/3.664356e-02)) title "MHD-Ob-S" ls 8
unset multiplot


==> Figure8b2.sh <==
set terminal postscript eps size 3.2,2.25 enhanced color dashed dashlength 2.8 linewidth 2 "Helvetica" 18

set style line 1 lt 1 lw 2.0 lc rgb "blue"
set style line 2 lt 2 lw 2.0 lc rgb "red"
set style line 4 lt 4 lw 2.0 lc rgb "dark-cyan"
set style line 5 lt 5 lw 2.0 lc rgb "magenta"
set style line 6 lt 6 lw 2.0 lc rgb "green"
set style line 8 lt 8 lw 2.0 lc rgb "dark-goldenrod"

set output 'Figure8b2.eps'
set st d l
set logscale y
set ylabel rotate by 90 offset +3
set label "B2) Magnetic Energy" at 0.04,4700 tc rgb "black"
set key right bottom
set xrange [0:1.25]
set yrange [1:10000]
set xlabel "t / {t_{cc}}"
set ylabel "1 + {/Symbol D}E_{M,footpoint}"
set bmargin at screen 0.2
set tmargin at screen 0.94
set lmargin at screen 0.16
set rmargin at screen 0.92
set xtics 0.25
set ytics 10
plot "mhdp5.out" using ($1/12.24):(1+(($4-5.241089e-04)/5.241089e-04)) title "MHD-Al" ls 4, "mhdt5.out" using ($1/12.24):(1+(($4-5.241089e-04)/5.241089e-04)) title "MHD-Tr" ls 5, "mhdo5.out" using ($1/12.24):(1+(($4-5.241089e-04)/5.241089e-04)) title "MHD-Ob" ls 1, "mhdost5.out" using (($1*2.0)/24.48):(1+(($4-5.241089e-03)/5.241089e-03)) title "MHD-Ob-S" ls 8
unset multiplot


==> FigureAA1.sh <==
set terminal postscript eps size 3.2,2.25 enhanced color dashed dashlength 2.8 linewidth 2 "Helvetica" 18

set style line 1 lt 1 lw 2.0 lc rgb "blue"
set style line 2 lt 2 lw 2.0 lc rgb "red"
set style line 4 lt 4 lw 2.0 lc rgb "dark-cyan"
set style line 5 lt 5 lw 2.0 lc rgb "magenta"
set style line 7 lt 7 lw 2.0 lc rgb "dark-green"
set style line 8 lt 8 lw 2.0 lc rgb "dark-goldenrod"

set output 'FigureAA1.eps'
set style data lines
set key at 0.65, 6.4
set label "A1) Displacement of the centre of mass" at 0.03,7.2 tc rgb "black"
#set logscale y
set xrange [0:1.25]
set yrange [0:8]
set xlabel "{t / t_{cc}}"
set ylabel "< X_{2,filament} > / {r_{core}}"
set ylabel rotate by 90 offset +1.2
set bmargin at screen 0.2
set tmargin at screen 0.94
set lmargin at screen 0.16
set rmargin at screen 0.92
set xtics 0.25
set ytics 2
plot "hd3.out" using ($1/12.24):($3/0.5) title "HD" ls 2 , "mhdp3.out" using ($1/12.24):($3/0.5) title "MHD-Al" ls 4 , "mhdt3.out" using ($1/12.24):($3/0.5) title "MHD-Tr" ls 5 , "mhdo3.out" using ($1/12.24):($3/0.5) title "MHD-Ob" ls 1, "mhdost3.out" using ($1/12.24):($3/0.5) title "MHD-Ob-S" ls 8, "mhdois3.out" using ($1/12.24):($3/0.5) title "MHD-Ob-I" ls 7
unset multiplot


==> FigureAA2.sh <==
set terminal postscript eps size 3.2,2.25 enhanced color dashed dashlength 2.8 linewidth 2 "Helvetica" 18

set style line 1 lt 1 lw 2.0 lc rgb "blue"
set style line 2 lt 2 lw 2.0 lc rgb "red"
set style line 4 lt 4 lw 2.0 lc rgb "dark-cyan"
set style line 5 lt 5 lw 2.0 lc rgb "magenta"
set style line 7 lt 7 lw 2.0 lc rgb "dark-green"
set style line 8 lt 8 lw 2.0 lc rgb "dark-goldenrod"

set output 'FigureAA2.eps'
set style data lines
set key at 0.65, 0.16
set label "A2) Bulk Velocity" at 0.03,0.182 tc rgb "black"
#set logscale y
set xrange [0:1.25]
set yrange [0:0.2]
set xlabel "{t / t_{cc}}"
set ylabel "< v_{2,filament} > / {v_w}"
set ylabel rotate by 90 offset +2.0
set bmargin at screen 0.2
set tmargin at screen 0.94
set lmargin at screen 0.16
set rmargin at screen 0.92
set xtics 0.25
set ytics 0.05
plot "hd4.out" using ($1/12.24):($2/5.164) title "HD" ls 2 , "mhdp4.out" using ($1/12.24):($2/5.164) title "MHD-Al" ls 4 , "mhdt4.out" using ($1/12.24):($2/5.164) title "MHD-Tr" ls 5 , "mhdo4.out" using ($1/12.24):($2/5.164) title "MHD-Ob" ls 1, "mhdost4.out" using ($1/12.24):($2/5.164) title "MHD-Ob-S" ls 8, "mhdois4.out" using ($1/12.24):($2/5.164) title "MHD-Ob-I" ls 7
unset multiplot

